Filter-based Discriminative Autoencoders for Children Speech Recognition

Children speech recognition is indispensable but challenging due to the diversity of children's speech. In this paper, we propose a filter-based discriminative autoencoder for acoustic modeling. To filter out the influence of various speaker types and pitches, auxiliary information of the speaker and pitch features is input into the encoder together with the acoustic features to generate phonetic embeddings. In the training phase, the decoder uses the auxiliary information and the phonetic embedding extracted by the encoder to reconstruct the input acoustic features. The autoencoder is trained by simultaneously minimizing the ASR loss and feature reconstruction error. The framework can make the phonetic embedding purer, resulting in more accurate senone (triphone-state) scores. Evaluated on the test set of the CMU Kids corpus, our system achieves a 7.8% relative WER reduction compared to the baseline system. In the domain adaptation experiment, our system also outperforms the baseline system on the British-accent PF-STAR task.

==> plots/pitch_orig.py <==
import matplotlib as mpl
mpl.use("Agg")

import seaborn as sns
import matplotlib.pyplot as plt
import pandas as pd

import numpy as np

male = np.load("pitch_orig/male_adult.npy")
female = np.load("pitch_orig/female_adult.npy")
children = np.load("pitch_orig/children.npy")

data = {
    "male": male,
    "female": female,
    "children": children
}

pitches = []
labels = []
for i in male:
    pitches.append(i)
    labels.append("male")
for i in female:
    pitches.append(i)
    labels.append("female")
for i in children:
    pitches.append(i)
    labels.append("children")
dframe = pd.DataFrame({"Labels": labels, "Pitches": pitches})

sns.color_palette("tab10")
colors ={"male": "blue", "female": "red", "children": "green"}

sns.set_theme(
    font="Times New Roman",
    style="whitegrid",
    rc={
        "xtick.labelsize": 10,
        "ytick.labelsize": 10,
        "legend.fontsize": 10,
        "axes.labelsize": 10,
        "axes.titlepad": 0,
        "axes.titlesize": 10,
        "axes.axisbelow": True,
        "xtick.major.pad": 0.001,
        "ytick.major.pad": 0.001,
        "grid.linewidth": 0.3,
    }
)

figure, axes = plt.subplots(
    figsize=(4, 3),
)

for i in ["male", "female", "children"]:
    sns.histplot(data[i], ax=axes, kde=True, color=colors[i])

axes.legend(handles=axes.lines, labels=["Male Adults", "Female Adults", "Children"])

axes.set_xlabel("Pitch (Hz)")
axes.set_ylabel("# Speakers")
axes.set_aspect(3)

figure.subplots_adjust(left=0.11, right=0.99, bottom=0.13, top=0.99)
figure.savefig("pitch_orig.pdf", format="pdf", bbox_inches="tight")

==> plots/pitch_test.py <==
import matplotlib as mpl
mpl.use("Agg")

import seaborn as sns
import matplotlib.pyplot as plt
import pandas as pd

import numpy as np

cmu = np.load("pitch_test/cmu.npy")
wsj_300 = np.load("pitch_test/wsj_300.npy")
wsj_400 = np.load("pitch_test/wsj_400.npy")
wsj_500 = np.load("pitch_test/wsj_500.npy")
wsj_orig = np.load("pitch_test/wsj_orig.npy")

data = {
    "cmu": cmu,
    "wsj+300": wsj_300,
    "wsj+400": wsj_400,
    "wsj+500": wsj_500,
    "wsj": wsj_orig,
}

pitch = []
method = []
for i in ["wsj", "wsj+300", "wsj+400", "wsj+500", "cmu"]:
    for j in data[i]:
        pitch.append(j)
        method.append(i)

dframe = pd.DataFrame({"pitch": pitch, "method": method})

sns.set_theme(
    font="Times New Roman",
    style="whitegrid",
    rc={
        "xtick.labelsize": 10,
        "ytick.labelsize": 10,
        "legend.fontsize": 10,
        "axes.labelsize": 10,
        "axes.titlepad": 0,
        "axes.titlesize": 10,
        "axes.axisbelow": True,
        "xtick.major.pad": 0.001,
        "ytick.major.pad": 0.001,
        "grid.linewidth": 0.3,
    }
)


figure, axes = plt.subplots(
    figsize=(4, 2),
)
axes.set_ylim(0, 0.6)
# print(axes.get_ylim())
# exit()  

g = sns.boxplot(x="pitch", y="method", data=dframe, ax=axes,
            whis=[0, 100], width=.5, palette="vlag")

# plt.xlabel("Pitch (Hz)")
plt.xlabel("")
plt.ylabel("")

figure.subplots_adjust(left=0.16, right=0.99, bottom=0.13, top=0.99)
figure.savefig("pitch_test.pdf", format="pdf")



